Towards gauge independence in asymptotically safe quantum gravity

We study gauge dependence in proper-time renormalisation group flows for asymptotically safe quantum gravity. Working in an essential scheme, we use field redefinitions to separate redundant off-shell contributions from the on-shell running of physical couplings. We consider two approximations: in the first, we work on general backgrounds and project onto all terms with up to four derivatives, neglecting boundary terms; in the second, we work on a maximally symmetric background and retain all orders in the Ricci scalar. Although the flow equation depends on the gauge parameters, this dependence can be cancelled order by order once the redundant terms are absorbed by field redefinitions. In the four-derivative approximation, the dependence on the retained gauge parameter drops out of the beta function for Newton's constant to third order in the coupling. On the sphere, the flow becomes independent of both parameters of the general gauge to all curvature orders, and all orders in the coupling. Crucially, this cancellation depends on the choice of regulator. We verify the mechanism explicitly at one loop, where the gauge-dependent fluctuation contributions are cancelled by the ghost sector on shell. The resulting essential flow displays a gauge-independent non-Gaussian fixed point, supporting the interpretation that universal information in quantum gravity is encoded in the on-shell essential sector.

==> anc/ancillary.nc.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    331379,       8886]
NotebookOptionsPosition[    323474,       8790]
NotebookOutlinePosition[    323895,       8807]
CellTagsIndexPosition[    323852,       8804]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "This", " ", "Mathematica", " ", "notebook", " ", "accompanies", " ", 
     "the", " ", "publication", " ", 
     "\"\<Towards gauge independence in asymptotically safe quantum gravity\>\
\"", " ", "by", " ", "Kevin", " ", "Falls"}], ",", " ", 
    RowBox[{"Renata", " ", "Ferrero"}], ",", " ", 
    RowBox[{"and", " ", "Giovanni", " ", 
     RowBox[{"Oglialoro", ".", "\[IndentingNewLine]", "This"}], " ", 
     "notebook", " ", "was", " ", "created", " ", "with", " ", "Mathematica", 
     " ", "14.1", " ", "utilising", " ", "the", " ", "suite", " ", "of", " ", 
     "packages", " ", 
     RowBox[{"xAct", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "The", " ", "variables", " ", "called", " ", "\"\<G0\>\"", " ", "and", 
      " ", "\"\<M\>\"", " ", "denote", " ", "the", " ", "contractions", " ", 
      "of", " ", "the", " ", "flat"}], "-", 
     RowBox[{"space", " ", "propagator", " ", 
      TemplateBox[<|"boxes" -> FormBox[
          RowBox[{
            SubscriptBox[
             StyleBox["G", "TI"], "0"], 
            SuperscriptBox[
             RowBox[{"(", 
               StyleBox["c", "TI"], ")"}], 
             RowBox[{
               StyleBox["i", "TI"], 
               StyleBox["j", "TI"], 
               StyleBox["k", "TI"], 
               StyleBox["l", "TI"]}]]}], TraditionalForm], "errors" -> {}, 
        "input" -> "G_0(c)^{ijkl}", "state" -> "Boxes"|>,
       "TeXAssistantTemplate"], " ", "and", " ", "of", " ", "the", " ", 
      "curvature"}], "-", 
     RowBox[{"dependent", " ", "correction", " ", 
      TemplateBox[<|"boxes" -> FormBox[
          RowBox[{
            StyleBox["M", "TI"], 
            SuperscriptBox[
             RowBox[{"(", 
               StyleBox["c", "TI"], ")"}], 
             RowBox[{
               StyleBox["i", "TI"], 
               StyleBox["j", "TI"], 
               StyleBox["k", "TI"], 
               StyleBox["l", "TI"]}]]}], TraditionalForm], "errors" -> {}, 
        "input" -> "M(c)^{ijkl}", "state" -> "Boxes"|>,
       "TeXAssistantTemplate"], " ", "with", " ", "two", " ", "dummy", " ", 
      "symmetric", " ", "tensors", " ", 
      TemplateBox[<|"boxes" -> FormBox[
          RowBox[{"\[Delta]", 
            SubscriptBox[
             OverscriptBox[
              StyleBox["J", "TI"], "~"], 
             RowBox[{
               StyleBox["i", "TI"], 
               StyleBox["j", "TI"]}]]}], TraditionalForm], "errors" -> {}, 
        "input" -> "\\delta \\tilde{J}_{ij}", "state" -> "Boxes"|>,
       "TeXAssistantTemplate"], " ", "and", " ", 
      TemplateBox[<|"boxes" -> FormBox[
          RowBox[{"\[Delta]", 
            SubscriptBox[
             StyleBox["g", "TI"], 
             RowBox[{
               StyleBox["k", "TI"], 
               StyleBox["l", "TI"]}]]}], TraditionalForm], "errors" -> {}, 
        "input" -> "\\delta g_{kl}", "state" -> "Boxes"|>,
       "TeXAssistantTemplate"]}]}], ",", " ", "respectively", ",", " ", 
    RowBox[{"as", " ", "defined", " ", "in", " ", 
     RowBox[{"Eq", ".", " ", 
      RowBox[{"(", "11", ")"}]}], " ", "of", " ", "the", " ", 
     RowBox[{"publication", ".", "\[IndentingNewLine]", "The"}], " ", 
     "variable", " ", "\"\<T\>\"", " ", "is", " ", "the", " ", "sum", " ", 
     "of", " ", "the", " ", "trace", " ", 
     TemplateBox[<|"boxes" -> FormBox[
         RowBox[{
           StyleBox["T", "TI"], "(", 
           StyleBox["c", "TI"], ")"}], TraditionalForm], "errors" -> {}, 
       "input" -> "T(c)", "state" -> "Boxes"|>,
      "TeXAssistantTemplate"], " ", "in", " ", "the", " ", 
     RowBox[{"Eq", ".", " ", 
      RowBox[{"(", "9", ")"}]}], " ", "and", " ", "of", " ", "the", " ", 
     "corrispondent", " ", "ghost", " ", "terms"}], ",", " ", 
    RowBox[{"in", " ", "the", " ", "four", " ", "derivatives", " ", 
     RowBox[{"truncation", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Conventions", ":", "\[IndentingNewLine]", 
      RowBox[{"d", " ", "is", " ", "the", " ", "spacetime", " ", 
       RowBox[{"dimension", ".", "\[IndentingNewLine]", "A"}]}]}], " ", "=", 
     " ", 
     SuperscriptBox["\[Alpha]", 
      RowBox[{"-", "1"}]]}], ",", " ", 
    RowBox[{
     RowBox[{"where", " ", "\[Alpha]", " ", "is", " ", "the", " ", "gauge"}], 
     "-", 
     RowBox[{"fixing", " ", 
      RowBox[{"parameter", ".", "\[IndentingNewLine]", "\[CapitalLambda]"}], 
      " ", "is", " ", "the", " ", "cosmological", " ", 
      RowBox[{"constant", ".", "\[IndentingNewLine]", "c"}], " ", "is", " ", 
      "a", " ", "mass", " ", "term", " ", "in", " ", "the", " ", 
      "propagator"}]}], ",", " ", 
    RowBox[{
    "introduced", " ", "to", " ", "reconstruct", " ", "the", " ", "proper", 
     " ", "time", " ", 
     RowBox[{"flow", ".", "\[IndentingNewLine]", "R"}], " ", "is", " ", "the",
      " ", "scalar", " ", 
     RowBox[{"curvature", ".", "\[IndentingNewLine]", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"R", 
           StyleBox[GridBox[{
              {" ", " "},
              {"i", "j"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RicciCD[-$CellContext`i, -$CellContext`j],
       Editable->False]}], " ", "is", " ", "the", " ", "Ricci", " ", 
     "tensor"}], ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "Ricci2"}], " ", "=", " ", 
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"R", 
           StyleBox[GridBox[{
              {" ", " "},
              {"i", "j"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RicciCD[-$CellContext`i, -$CellContext`j],
       Editable->False], 
      RowBox[{GridBox[{
         {"R", 
          StyleBox[GridBox[{
             {"i", "j"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], ".", "\[IndentingNewLine]", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"R", 
            StyleBox[GridBox[{
               {" ", " ", " ", " "},
               {"i", "j", "k", "l"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`RiemannCD[-$CellContext`i, -$CellContext`j, \
-$CellContext`k, -$CellContext`l],
        Editable->False]}], " ", "is", " ", "the", " ", "Riemann", " ", 
      "tensor"}]}], ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "Riemann2"}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        InterpretationBox[
         StyleBox[GridBox[{
            {"R", 
             StyleBox[GridBox[{
                {" ", " ", " ", " "},
                {"i", "j", "k", "l"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`RiemannCD[-$CellContext`i, -$CellContext`j, \
-$CellContext`k, -$CellContext`l],
         Editable->False], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox[GridBox[{
             {"R", 
              StyleBox[GridBox[{
                 {"i", "j", "k", "l"},
                 {" ", " ", " ", " "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`RiemannCD[$CellContext`i, $CellContext`j, \
$CellContext`k, $CellContext`l],
          Editable->False], ".", "\[IndentingNewLine]", "Functions"}], " ", 
        "of", " ", "Laplace"}], "-", 
       RowBox[{"Beltrami", " ", "operator", " ", "\[CapitalDelta]"}]}], " ", 
      "=", " ", 
      RowBox[{
       RowBox[{"-", 
        StyleBox[
         SubscriptBox["D", "i"],
         ShowAutoStyles->False,
         AutoSpacing->False]}], 
       StyleBox[
        SuperscriptBox["D", "i"],
        ShowAutoStyles->False,
        AutoSpacing->False], 
       StyleBox[" ",
        ShowAutoStyles->False,
        AutoSpacing->False], 
       StyleBox["always",
        ShowAutoStyles->False,
        AutoSpacing->False], 
       StyleBox[" ",
        ShowAutoStyles->False,
        AutoSpacing->False], 
       StyleBox["act",
        ShowAutoStyles->False,
        AutoSpacing->False], 
       StyleBox[" ",
        ShowAutoStyles->False,
        AutoSpacing->False], 
       StyleBox["to",
        ShowAutoStyles->False,
        AutoSpacing->False], 
       StyleBox[" ",
        ShowAutoStyles->False,
        AutoSpacing->False], 
       StyleBox["the",
        ShowAutoStyles->False,
        AutoSpacing->False], 
       StyleBox[" ",
        ShowAutoStyles->False,
        AutoSpacing->False], 
       StyleBox["right",
        ShowAutoStyles->False,
        AutoSpacing->False], 
       StyleBox[" ",
        ShowAutoStyles->False,
        AutoSpacing->False], 
       StyleBox["of",
        ShowAutoStyles->False,
        AutoSpacing->False], 
       StyleBox[" ",
        ShowAutoStyles->False,
        AutoSpacing->False], 
       StyleBox["the",
        ShowAutoStyles->False,
        AutoSpacing->False], 
       StyleBox[" ",
        ShowAutoStyles->False,
        AutoSpacing->False], 
       StyleBox["uncontracted",
        ShowAutoStyles->False,
        AutoSpacing->False], 
       StyleBox[" ",
        ShowAutoStyles->False,
        AutoSpacing->False], 
       StyleBox["covariant",
        ShowAutoStyles->False,
        AutoSpacing->False], 
       StyleBox[" ",
        ShowAutoStyles->False,
        AutoSpacing->False], 
       StyleBox["derivatives",
        ShowAutoStyles->False,
        AutoSpacing->False], 
       StyleBox[" ",
        ShowAutoStyles->False,
        AutoSpacing->False], 
       StyleBox[
        RowBox[{
         SubscriptBox["D", "i"], ".", " ", "For"}],
        ShowAutoStyles->False,
        AutoSpacing->False], 
       StyleBox[" ",
        ShowAutoStyles->False,
        AutoSpacing->False], 
       StyleBox["example",
        ShowAutoStyles->False,
        AutoSpacing->False]}]}]}], 
    StyleBox[",",
     ShowAutoStyles->False,
     AutoSpacing->False], 
    StyleBox[" ",
     ShowAutoStyles->False,
     AutoSpacing->False], 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False]}], ")"}], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            OverscriptBox["\[Delta]J", 
             StyleBox["~",
              FontColor->RGBColor[0, 0, 0]]], 
            StyleBox[GridBox[{
               {"i", "j"},
               {" ", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Delta]J[$CellContext`i, $CellContext`j],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["D", "j"], 
           SubscriptBox["D", "i"], GridBox[{
             {"\[Delta]g", 
              StyleBox[GridBox[{
                 {"k", " "},
                 {" ", "k"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CD[-$CellContext`j][
          $CellContext`CD[-$CellContext`i][
           $CellContext`\[Delta]g[$CellContext`k, -$CellContext`k]]],
         Editable->False], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         InterpretationBox[
          StyleBox["c",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c,
          Editable->False], "+", 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False], "-", 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["\[CapitalLambda]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[CapitalLambda],
           Editable->False]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         InterpretationBox[
          StyleBox["c",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c,
          Editable->False], "+", 
         RowBox[{
          InterpretationBox[
           StyleBox["A",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`A,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox["\[CapitalDelta]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[CapitalDelta],
           Editable->False]}], "-", 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["\[CapitalLambda]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[CapitalLambda],
           Editable->False]}]}], ")"}]}]], " ", "should", " ", "be", " ", 
     "understood", " ", "as", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "A"}], ")"}], 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Delta]J", 
           StyleBox["~",
            FontColor->RGBColor[0, 0, 0]]], 
          StyleBox[GridBox[{
             {"i", "j"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Delta]J[$CellContext`i, $CellContext`j],
      Editable->False], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        StyleBox[
         SubscriptBox["D", "j"],
         ShowAutoStyles->False,
         AutoSpacing->False], 
        StyleBox[
         SubscriptBox["D", "i"],
         ShowAutoStyles->False,
         AutoSpacing->False], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           InterpretationBox[
            StyleBox["c",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`c,
            Editable->False], "+", 
           InterpretationBox[
            StyleBox["\[CapitalDelta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[CapitalDelta],
            Editable->False], "-", 
           RowBox[{"2", " ", 
            InterpretationBox[
             StyleBox["\[CapitalLambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalLambda],
             Editable->False]}]}], ")"}], 
         RowBox[{"-", "1"}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           InterpretationBox[
            StyleBox["c",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`c,
            Editable->False], "+", 
           RowBox[{
            InterpretationBox[
             StyleBox["A",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`A,
             Editable->False], " ", 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]}], "-", 
           RowBox[{"2", " ", 
            InterpretationBox[
             StyleBox["\[CapitalLambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalLambda],
             Editable->False]}]}], ")"}], 
         RowBox[{"-", "1"}]], GridBox[{
          {"\[Delta]g", 
           StyleBox[GridBox[{
              {"k", " "},
              {" ", "k"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}]}], ")"}], "."}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.910536728252823*^9, 3.910536925245706*^9}, {
   3.9106927587107897`*^9, 3.910693225785604*^9}, {3.9106935204934893`*^9, 
   3.910693731836183*^9}, {3.910693765949605*^9, 3.9106937941856422`*^9}, {
   3.910693857097628*^9, 3.910694052839821*^9}, {3.910694084590048*^9, 
   3.910694197405842*^9}, {3.910694232732492*^9, 3.910694233045092*^9}, {
   3.992149446544438*^9, 3.9921494887749767`*^9}, {3.992149556279378*^9, 
   3.9921496138693542`*^9}, {3.9921496474493313`*^9, 3.992149837938271*^9}, {
   3.992149873882914*^9, 3.992149979170096*^9}, {3.992150068271908*^9, 
   3.9921500732454243`*^9}, {3.9921501977767076`*^9, 
   3.9921502601017103`*^9}, {3.992150409288928*^9, 3.992150423715469*^9}, 
   3.992150458494193*^9, 3.992163744956019*^9, {3.992164208142619*^9, 
   3.992164230346212*^9}, {3.9921644367258787`*^9, 3.992164438313229*^9}, {
   3.992164506728197*^9, 3.992164517143442*^9}, {3.9921645744843693`*^9, 
   3.9921646009638557`*^9}, {3.992165953524248*^9, 3.9921659587651052`*^9}, {
   3.992166346192045*^9, 3.9921663618327703`*^9}, {3.992166403104907*^9, 
   3.992166463310433*^9}, {3.9921665317402487`*^9, 3.992166534612753*^9}, {
   3.992166809512848*^9, 3.992166844748431*^9}, {3.9921678650053997`*^9, 
   3.992167865702566*^9}, {3.992168203935206*^9, 3.992168226176064*^9}, {
   3.992168260995892*^9, 3.992168288286148*^9}, {3.992168442296303*^9, 
   3.99216846155474*^9}, {3.9921687296258383`*^9, 3.9921687587817583`*^9}, {
   3.992168907726561*^9, 3.99216897016529*^9}, {3.99216900393064*^9, 
   3.992169094678278*^9}},ExpressionUUID->"6fb4fc6d-6a93-4d8f-8f8b-\
b67785a9c666"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"$Path", ",", "\"\</usr/share/Mathematica/Applications\>\""}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "xAct`xTras`"}], "\n", 
 RowBox[{"DefConstantSymbol", "[", "d", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefManifold", "[", 
  RowBox[{"M", ",", " ", "d", ",", " ", 
   RowBox[{"{", 
    RowBox[{
    "\[Alpha]", ",", "\[Beta]", ",", "\[Delta]", ",", "\[Zeta]", ",", "\[Mu]",
      ",", "\[Nu]", ",", "\[Rho]", ",", "\[Sigma]", ",", "\[Tau]", ",", 
     "\[Omega]", ",", "\[Kappa]", ",", "\[Lambda]", ",", "i", ",", "j", ",", 
     "k", ",", "l", ",", "m", ",", "n", ",", "o", ",", "p", ",", "q", ",", 
     "p0", ",", "p1", ",", "p2", ",", "p3", ",", "p4", ",", "p5", ",", "p6", 
     ",", "p7", ",", "p8", ",", "p9"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefMetric", "[", 
  RowBox[{"1", ",", 
   RowBox[{"g", "[", 
    RowBox[{
     RowBox[{"-", "i"}], ",", 
     RowBox[{"-", "j"}]}], "]"}], ",", "CD", ",", 
   RowBox[{"SymbolOfCovD", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<|\>\"", ",", "\"\<D\>\""}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "RiemannCD", "]"}], "^=", "\"\<R\>\""}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "RicciCD", "]"}], "^=", "\"\<R\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "RicciScalarCD", "]"}], "^=", "\"\<R\>\""}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "ChristoffelCD", "]"}], "^=", 
   "\"\<\[CapitalGamma]\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PrintAs", "[", "EinsteinCD", "]"}], "^=", "\"\<G\>\""}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"\[Delta]g", "[", 
    RowBox[{
     RowBox[{"-", "i"}], ",", 
     RowBox[{"-", "j"}]}], "]"}], ",", "M", ",", 
   RowBox[{"Symmetric", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "i"}], ",", 
      RowBox[{"-", "j"}]}], "}"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"\[Delta]J", "[", 
     RowBox[{"i", ",", "j"}], "]"}], ",", "M", ",", 
    RowBox[{"Symmetric", "[", 
     RowBox[{"{", 
      RowBox[{"i", ",", "j"}], "}"}], "]"}], ",", 
    RowBox[{"WeightOfTensor", "\[Rule]", "AIndex"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", "A", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", "\[CapitalLambda]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", "R", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", "Riemann2", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", "Ricci2", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", "\[CapitalDelta]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", "c", "]"}]}], "Input",
 CellChangeTimes->{{3.713351016911501*^9, 3.713351018001305*^9}, {
  3.713448285681419*^9, 3.713448286142484*^9}, {3.952495888052484*^9, 
  3.95249588889826*^9}, {3.96200461080166*^9, 3.9620046126497917`*^9}, {
  3.992138937223583*^9, 3.9921389412293673`*^9}, {3.992169189083797*^9, 
  3.992169195224732*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"9b1a83f8-53bc-48f1-9d7a-5468c4550d48"],

Cell[CellGroupData[{

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169197066429*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"bd21d75f-50f5-4f4a-99cd-05a3adbea966"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xPerm`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.2.3\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "8", ",", "23"}], "}"}]}],
  SequenceForm["Package xAct`xPerm`  version ", "1.2.3", ", ", {2015, 8, 23}],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.9921691970737133`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"cca41ed8-8fa1-4aea-9ef3-cf5457db14e6"],

Cell[BoxData["\<\"CopyRight (C) 2003-2020, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169197076398*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"43e6634a-3092-4be2-8498-80c720e76886"],

Cell[BoxData["\<\"Connecting to external linux executable...\"\>"], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169197252687*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"48b97364-8304-4277-81db-f264f94c210b"],

Cell[BoxData["\<\"Connection established.\"\>"], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169197258202*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"537d0bbc-4c81-4448-baa6-f576836c61c8"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169197308474*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"2fd3c28b-b23c-4379-a876-dddbc8143939"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xTensor`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.2.0\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2021", ",", "10", ",", "17"}], "}"}]}],
  SequenceForm[
  "Package xAct`xTensor`  version ", "1.2.0", ", ", {2021, 10, 17}],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169197311377*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3dfea788-7066-449e-b49b-4ad1281bf2ee"],

Cell[BoxData["\<\"CopyRight (C) 2002-2021, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.9921691973133163`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"0fd73dec-fb73-493f-8e92-5f936884a662"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.99216919763811*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"0c968477-f6ef-4df3-9453-169df163049f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xPert`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.0.6\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2018", ",", "2", ",", "28"}], "}"}]}],
  SequenceForm["Package xAct`xPert`  version ", "1.0.6", ", ", {2018, 2, 28}],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.9921691976410646`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d992f21d-6d25-4d65-96fa-b3493ed5c876"],

Cell[BoxData["\<\"CopyRight (C) 2005-2020, David Brizuela, Jose M. \
Martin-Garcia and Guillermo A. Mena Marugan, under the General Public \
License.\"\>"], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169197643516*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4aa4a8fb-d207-44ef-9d8f-8631a107a3ea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Variable \"\>", "\[InvisibleSpace]", "$PrePrint", 
   "\[InvisibleSpace]", "\<\" assigned value \"\>", "\[InvisibleSpace]", 
   "ScreenDollarIndices"}],
  SequenceForm[
  "** Variable ", $PrePrint, " assigned value ", 
   xAct`xTensor`ScreenDollarIndices],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169197645718*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"aa42e52e-b2bf-4cf1-ae91-6ab94eea3a6c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Variable \"\>", "\[InvisibleSpace]", "$CovDFormat", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", 
   "\[InvisibleSpace]", "\<\"Prefix\"\>", "\[InvisibleSpace]", "\<\" to \"\>",
    "\[InvisibleSpace]", "\<\"Postfix\"\>"}],
  SequenceForm[
  "** Variable ", xAct`xTensor`$CovDFormat, " changed from ", "Prefix", 
   " to ", "Postfix"],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.9921691976475773`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"67016bef-14d2-44d5-9d54-63caac6ac09e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "AllowUpperDerivatives", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "ContractMetric",
    "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", 
   "False", "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm[
  "** Option ", xAct`xTensor`AllowUpperDerivatives, " of ", 
   xAct`xTensor`ContractMetric, " changed from ", False, " to ", True],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169197649562*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"6508e556-a290-4390-8bbf-ed1be42a5ad2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "MetricOn", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "MakeRule", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", "None",
    "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "All"}],
  SequenceForm[
  "** Option ", xAct`xTensor`MetricOn, " of ", xAct`xTensor`MakeRule, 
   " changed from ", None, " to ", All],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.9921691976515017`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"74529a78-fb87-4c87-935d-26eaf932072e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "ContractMetrics", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "MakeRule", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", 
   "False", "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm[
  "** Option ", xAct`xTensor`ContractMetrics, " of ", xAct`xTensor`MakeRule, 
   " changed from ", False, " to ", True],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169197653438*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"da229a6d-e7cc-47aa-9d23-a94f43492e5f"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169197732045*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"88da2dc7-4481-485c-a3e8-de6680e08ca5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`Invar`  version \"\>", 
   "\[InvisibleSpace]", "\<\"2.0.5\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "7", ",", "1"}], "}"}]}],
  SequenceForm["Package xAct`Invar`  version ", "2.0.5", ", ", {2013, 7, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.9921691977352533`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"1716378a-03ae-4679-b9b2-fc2be40af523"],

Cell[BoxData["\<\"CopyRight (C) 2006-2020, J. M. Martin-Garcia, D. Yllanes \
and R. Portugal, under the General Public License.\"\>"], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169197737791*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"091d93f3-ee59-4329-b2b0-a25c37fe59ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "sigma", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", "constant symbol ", 
   xAct`Invar`sigma, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169197739971*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"6ad663ae-6ddb-49ab-aa1e-e18e3b38764c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "dim", "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", "constant symbol ", 
   xAct`Invar`dim, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.9921691977420473`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"95333e81-8f83-4a28-afb7-628bd5950942"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "CurvatureRelations", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", "True",
    "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "False"}],
  SequenceForm[
  "** Option ", xAct`xTensor`CurvatureRelations, " of ", xAct`xTensor`DefCovD,
    " changed from ", True, " to ", False],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169197744294*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d981c1c4-45bb-40bf-bb1e-97ada5ee9c5b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Variable \"\>", "\[InvisibleSpace]", 
   "$CommuteCovDsOnScalars", "\[InvisibleSpace]", "\<\" changed from \"\>", 
   "\[InvisibleSpace]", "True", "\[InvisibleSpace]", "\<\" to \"\>", 
   "\[InvisibleSpace]", "False"}],
  SequenceForm[
  "** Variable ", xAct`xTensor`$CommuteCovDsOnScalars, " changed from ", True,
    " to ", False],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169197746359*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"5927fc26-a2ef-4c55-95e9-baff2ad33611"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169197835698*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a69f06eb-9b0e-4fd1-97ac-bf98547f753c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xCoba`  version \"\>", 
   "\[InvisibleSpace]", "\<\"0.8.6\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2021", ",", "2", ",", "28"}], "}"}]}],
  SequenceForm["Package xAct`xCoba`  version ", "0.8.6", ", ", {2021, 2, 28}],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169197838622*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"dd24fc44-7b32-4a91-ac47-c00bfa6f2a54"],

Cell[BoxData["\<\"CopyRight (C) 2005-2021, David Yllanes and Jose M. \
Martin-Garcia, under the General Public License.\"\>"], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.99216919784061*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a327dcdb-d098-435a-a019-99116897e702"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169198557078*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"61087e72-229e-4192-b850-1660613c19e6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`SymManipulator`  version \"\>", 
   "\[InvisibleSpace]", "\<\"0.9.5\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2021", ",", "9", ",", "14"}], "}"}]}],
  SequenceForm[
  "Package xAct`SymManipulator`  version ", "0.9.5", ", ", {2021, 9, 14}],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169198559312*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"5e88d216-506d-47fb-816d-6dc3053c8126"],

Cell[BoxData["\<\"CopyRight (C) 2011-2021, Thomas B\[ADoubleDot]ckdahl, under \
the General Public License.\"\>"], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169198561173*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4117298e-fcd0-449a-8244-479149796985"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169198646903*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"0b3c9bbe-11f6-4193-8590-5ca816f9cc59"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xTras`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.4.2\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "10", ",", "30"}], "}"}]}],
  SequenceForm["Package xAct`xTras`  version ", "1.4.2", ", ", {2014, 10, 30}],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169198649515*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"1d594485-d73b-4ecd-8d25-e852729995a3"],

Cell[BoxData["\<\"CopyRight (C) 2012-2014, Teake Nutma, under the General \
Public License.\"\>"], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.9921691986514*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"bc384275-02d2-4b86-8f27-1f7799fc1925"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Variable \"\>", "\[InvisibleSpace]", "$CovDFormat", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", 
   "\[InvisibleSpace]", "\<\"Postfix\"\>", 
   "\[InvisibleSpace]", "\<\" to \"\>", 
   "\[InvisibleSpace]", "\<\"Prefix\"\>"}],
  SequenceForm[
  "** Variable ", xAct`xTensor`$CovDFormat, " changed from ", "Postfix", 
   " to ", "Prefix"],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169198653172*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b199f792-cfc2-4a0b-ae1d-08c787ec439e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "CurvatureRelations", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", 
   "False", "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm[
  "** Option ", xAct`xTensor`CurvatureRelations, " of ", xAct`xTensor`DefCovD,
    " changed from ", False, " to ", True],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.9921691986549187`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9d77a128-ce7d-4f22-817b-35967de84cad"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.9921691996993027`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"5ead285d-64bc-49bb-9f3e-196d490052d0"],

Cell[BoxData["\<\"These packages come with ABSOLUTELY NO WARRANTY; for \
details type Disclaimer[]. This is free software, and you are welcome to \
redistribute it under certain conditions. See the General Public License for \
details.\"\>"], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.9921691997013683`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"1bb34ded-f63e-4fe2-8ce6-0a7c675924cd"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169199703272*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"08c846c2-f9ca-4b7a-b1d7-f1ba3bdc451b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "d", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`d, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169199704981*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"eab5d7fb-a935-4f33-b1b7-248295c35234"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefManifold", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"manifold \"\>", "\[InvisibleSpace]", "M", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefManifold, ": Defining ", "manifold ", $CellContext`M,
    ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.9921691997614193`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"5a4c45c5-7192-44c9-b5f8-08d88aad2cf3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefVBundle", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vbundle \"\>", "\[InvisibleSpace]", "TangentM", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefVBundle, ": Defining ", 
   "vbundle ", $CellContext`TangentM, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169199763935*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"f0d22027-1c2e-4155-be8a-d12e0f899873"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric metric tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"g", "[", 
    RowBox[{
     RowBox[{"-", "i"}], ",", 
     RowBox[{"-", "j"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric metric tensor ", 
   $CellContext`g[-$CellContext`i, -$CellContext`j], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169199765877*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"f7421080-8947-4f0c-81b2-4c2b13efb36d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"antisymmetric tensor \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"epsilong", "[", 
    RowBox[{
     RowBox[{"-", "i"}], ",", 
     RowBox[{"-", "j"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "antisymmetric tensor ", 
   $CellContext`epsilong[-$CellContext`i, -$CellContext`j], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.9921691997676687`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"0e99bd0b-ff49-42fa-b2ad-6346d223c9a3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"covariant derivative \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"CD", "[", 
    RowBox[{"-", "i"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefCovD, ": Defining ", "covariant derivative ", 
   $CellContext`CD[-$CellContext`i], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169199769416*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"cb418d86-f9da-429b-bf20-1681ebc4369d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing torsion tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"TorsionCD", "[", 
    RowBox[{"i", ",", 
     RowBox[{"-", "j"}], ",", 
     RowBox[{"-", "k"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing torsion tensor ", 
   $CellContext`TorsionCD[$CellContext`i, -$CellContext`j, -$CellContext`k], 
   ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169199771097*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d58b475e-268e-4a15-968c-390d76151c6d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Christoffel tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"ChristoffelCD", "[", 
    RowBox[{"i", ",", 
     RowBox[{"-", "j"}], ",", 
     RowBox[{"-", "k"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric Christoffel tensor ", 
   $CellContext`ChristoffelCD[$CellContext`i, -$CellContext`j, \
-$CellContext`k], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169199772887*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a2d98999-704f-4111-83a8-78bf24ab7b6b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Riemann tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"RiemannCD", "[", 
    RowBox[{
     RowBox[{"-", "i"}], ",", 
     RowBox[{"-", "j"}], ",", 
     RowBox[{"-", "k"}], ",", 
     RowBox[{"-", "l"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "Riemann tensor ", 
   $CellContext`RiemannCD[-$CellContext`i, -$CellContext`j, -$CellContext`k, \
-$CellContext`l], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169199774584*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"6fd1e1b2-5647-4685-b6f9-b842ed6b1110"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Ricci tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"RicciCD", "[", 
    RowBox[{
     RowBox[{"-", "i"}], ",", 
     RowBox[{"-", "j"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric Ricci tensor ", 
   $CellContext`RicciCD[-$CellContext`i, -$CellContext`j], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.99216919977632*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"27d0cb9e-837f-4af6-89b7-2b20156c31a4"],

Cell[BoxData["\<\"** DefCovD:  Contractions of Riemann automatically replaced \
by Ricci.\"\>"], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169199777961*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"29cabe9b-be89-4d6e-8548-acd0303e462b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Ricci scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"RicciScalarCD", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "Ricci scalar ", 
   $CellContext`RicciScalarCD[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.9921691997800922`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4b28b053-d7ec-4ad6-b59b-6455ec26ea10"],

Cell[BoxData["\<\"** DefCovD:  Contractions of Ricci automatically replaced \
by RicciScalar.\"\>"], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169199836294*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e74dd470-dbbd-48c5-973c-c7fd50b43bd1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Einstein tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"EinsteinCD", "[", 
    RowBox[{
     RowBox[{"-", "i"}], ",", 
     RowBox[{"-", "j"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric Einstein tensor ", 
   $CellContext`EinsteinCD[-$CellContext`i, -$CellContext`j], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169199838825*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"588cdbd3-bcec-42f6-869c-a3e585c7cda7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Weyl tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"WeylCD", "[", 
    RowBox[{
     RowBox[{"-", "i"}], ",", 
     RowBox[{"-", "j"}], ",", 
     RowBox[{"-", "k"}], ",", 
     RowBox[{"-", "l"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "Weyl tensor ", 
   $CellContext`WeylCD[-$CellContext`i, -$CellContext`j, -$CellContext`k, \
-$CellContext`l], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.9921691998966103`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e9628371-b73f-46da-aedd-457e88b80036"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric TFRicci tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"TFRicciCD", "[", 
    RowBox[{
     RowBox[{"-", "i"}], ",", 
     RowBox[{"-", "j"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric TFRicci tensor ", 
   $CellContext`TFRicciCD[-$CellContext`i, -$CellContext`j], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169199957698*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"131289d9-d124-4f14-a03a-b71254cdf732"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Kretschmann scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"KretschmannCD", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "Kretschmann scalar ", 
   $CellContext`KretschmannCD[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169200014957*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3732bfba-e5ee-4347-9c97-0bb1c2bd91ce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** DefCovD:  Computing RiemannToWeylRules for dim \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["d",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`d,
    Editable->False]}],
  SequenceForm[
  "** DefCovD:  Computing RiemannToWeylRules for dim ", $CellContext`d],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.9921692000171537`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4169e3fc-456e-4060-9c2e-ec373c04a776"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** DefCovD:  Computing RicciToTFRicci for dim \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["d",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`d,
    Editable->False]}],
  SequenceForm[
  "** DefCovD:  Computing RicciToTFRicci for dim ", $CellContext`d],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169200210042*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b1992e0f-7f78-4c48-9b5a-586f4e62d948"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** DefCovD:  Computing RicciToEinsteinRules for dim \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["d",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`d,
    Editable->False]}],
  SequenceForm[
  "** DefCovD:  Computing RicciToEinsteinRules for dim ", $CellContext`d],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.9921692002712584`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"eae62f03-b410-4e76-8ade-b16d4465283d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetrized Riemann tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"SymRiemannCD", "[", 
    RowBox[{
     RowBox[{"-", "i"}], ",", 
     RowBox[{"-", "j"}], ",", 
     RowBox[{"-", "k"}], ",", 
     RowBox[{"-", "l"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetrized Riemann tensor ", 
   $CellContext`SymRiemannCD[-$CellContext`i, -$CellContext`j, \
-$CellContext`k, -$CellContext`l], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169200273623*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4dbf50c9-3eee-46de-8d50-6420482441aa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Schouten tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"SchoutenCD", "[", 
    RowBox[{
     RowBox[{"-", "i"}], ",", 
     RowBox[{"-", "j"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric Schouten tensor ", 
   $CellContext`SchoutenCD[-$CellContext`i, -$CellContext`j], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.99216920027564*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4219b75e-3ff8-4f9d-950e-8614b8b82227"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric cosmological Schouten tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"SchoutenCCCD", "[", 
    RowBox[{
     RowBox[{"LI", "[", "_", "]"}], ",", 
     RowBox[{"-", "i"}], ",", 
     RowBox[{"-", "j"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric cosmological Schouten tensor ", 
   $CellContext`SchoutenCCCD[
    xAct`xTensor`LI[
     Blank[]], -$CellContext`i, -$CellContext`j], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169200277831*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d057d43c-6b9c-4c5f-8873-10932d30f460"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric cosmological Einstein tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"EinsteinCCCD", "[", 
    RowBox[{
     RowBox[{"LI", "[", "_", "]"}], ",", 
     RowBox[{"-", "i"}], ",", 
     RowBox[{"-", "j"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric cosmological Einstein tensor ", 
   $CellContext`EinsteinCCCD[
    xAct`xTensor`LI[
     Blank[]], -$CellContext`i, -$CellContext`j], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.9921692002797318`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9a21356e-ebae-45a4-ae86-4d69d0e20f88"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"weight +2 density \"\>", "\[InvisibleSpace]", 
   RowBox[{"Detg", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"Determinant.\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "weight +2 density ", 
   $CellContext`Detg[], ". ", "Determinant."],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169200375741*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"04e9b995-2065-4114-ae27-9e000d032dfa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefParameter", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"parameter \"\>", "\[InvisibleSpace]", 
   "PerturbationParameterg", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefParameter, ": Defining ", 
   "parameter ", $CellContext`PerturbationParameterg, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169200378352*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e8893068-38ee-40fa-ab16-b73720091375"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Perturbationg", "[", 
    RowBox[{
     RowBox[{"LI", "[", "\<\"order\"\>", "]"}], ",", 
     RowBox[{"-", "i"}], ",", 
     RowBox[{"-", "j"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`Perturbationg[
    xAct`xTensor`LI["order"], -$CellContext`i, -$CellContext`j], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.9921692003801928`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c0a23b8f-6cb1-4998-a9c0-5649b6528326"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Delta]g", "[", 
    RowBox[{
     RowBox[{"-", "i"}], ",", 
     RowBox[{"-", "j"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`\[Delta]g[-$CellContext`i, -$CellContext`j], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169200438848*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"f47ce107-5146-4794-afc1-b441a4ede160"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Delta]J", "[", 
    RowBox[{"i", ",", "j"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`\[Delta]J[$CellContext`i, $CellContext`j], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169200441473*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"dc440a9a-877f-4ce4-99da-46ea12c8b645"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "A", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`A, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.9921692004434566`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"2f07644f-f05c-4e33-a727-55f36059b52f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "\[CapitalLambda]", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`\[CapitalLambda], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169200445342*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e53bd7b0-1d4f-4611-a0fe-c2dbf1f206a3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "R", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`R, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169200447295*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"749eb323-d731-48a8-b0c8-a5e1333fbc18"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "Riemann2", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`Riemann2, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169200449555*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"2d4d71c5-91a4-44dd-97ea-3932d11cf6f3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "Ricci2", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`Ricci2, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169200451301*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"58bd8534-9832-441e-836a-b88803a48eac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "\[CapitalDelta]", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`\[CapitalDelta], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169200452985*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"1e03a30e-b268-4ad8-a7f9-cb31508f1fb6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "c", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.968247219849235*^9, 3.968264196847904*^9, 
  3.9683146443130083`*^9, 3.968334392158237*^9, 3.968335308190789*^9, 
  3.968341111699238*^9, 3.968399737008626*^9, 3.9684034785525637`*^9, 
  3.968490947901219*^9, 3.9686633833598623`*^9, 3.968688648194515*^9, 
  3.9687500715771923`*^9, 3.968757589293141*^9, 3.968763767320286*^9, 
  3.968763961318054*^9, 3.96876586059562*^9, 3.968768652431114*^9, 
  3.968856950741959*^9, 3.968859246087552*^9, 3.968870163032032*^9, 
  3.9689193657395363`*^9, 3.9690091891013107`*^9, 3.9921379534265537`*^9, 
  3.992139250974266*^9, 3.9921493288159237`*^9, 3.99216835048321*^9, 
  3.992169200454681*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"1f4ec51d-37e9-4f08-bf8e-eba344295f19"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"G0", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Delta]g", 
           StyleBox[GridBox[{
              {"i", "j"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]g[$CellContext`i, $CellContext`j],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Delta]J", 
            StyleBox["~",
             FontColor->RGBColor[0, 0, 0]]], 
           StyleBox[GridBox[{
              {" ", " "},
              {"i", "j"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]J[-$CellContext`i, -$CellContext`j],
       Editable->False]}], 
     RowBox[{
      InterpretationBox[
       StyleBox["c",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`c,
       Editable->False], "+", 
      InterpretationBox[
       StyleBox["\[CapitalDelta]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[CapitalDelta],
       Editable->False], "-", 
      RowBox[{"2", " ", 
       InterpretationBox[
        StyleBox["\[CapitalLambda]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[CapitalLambda],
        Editable->False]}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        InterpretationBox[
         StyleBox["A",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`A,
         Editable->False]}], ")"}], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Delta]J", 
            StyleBox["~",
             FontColor->RGBColor[0, 0, 0]]], 
           StyleBox[GridBox[{
              {"i", "j"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]J[$CellContext`i, $CellContext`j],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "j"], 
          SubscriptBox["D", "i"], GridBox[{
            {"\[Delta]g", 
             StyleBox[GridBox[{
                {"k", " "},
                {" ", "k"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`CD[-$CellContext`j][
         $CellContext`CD[-$CellContext`i][
          $CellContext`\[Delta]g[$CellContext`k, -$CellContext`k]]],
        Editable->False], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]}], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        InterpretationBox[
         StyleBox["A",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`A,
         Editable->False]}], ")"}], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Delta]J", 
            StyleBox["~",
             FontColor->RGBColor[0, 0, 0]]], 
           StyleBox[GridBox[{
              {"i", "j"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]J[$CellContext`i, $CellContext`j],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "k"], 
          SubscriptBox["D", "j"], GridBox[{
            {"\[Delta]g", 
             StyleBox[GridBox[{
                {" ", "k"},
                {"i", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`CD[-$CellContext`k][
         $CellContext`CD[-$CellContext`j][
          $CellContext`\[Delta]g[-$CellContext`i, $CellContext`k]]],
        Editable->False], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]}], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.992139053040906*^9, 3.992139058897861*^9}, 
   3.9921393430128813`*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"ec47cdae-010b-472f-a15f-037f89c9ddfc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox["R",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`R,
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Delta]g", 
           StyleBox[GridBox[{
              {"i", "j"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]g[$CellContext`i, $CellContext`j],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Delta]J", 
            StyleBox["~",
             FontColor->RGBColor[0, 0, 0]]], 
           StyleBox[GridBox[{
              {" ", " "},
              {"i", "j"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]J[-$CellContext`i, -$CellContext`j],
       Editable->False]}], 
     RowBox[{
      InterpretationBox[
       StyleBox["c",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`c,
       Editable->False], "+", 
      InterpretationBox[
       StyleBox["\[CapitalDelta]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[CapitalDelta],
       Editable->False], "-", 
      RowBox[{"2", " ", 
       InterpretationBox[
        StyleBox["\[CapitalLambda]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[CapitalLambda],
        Editable->False]}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            InterpretationBox[
             StyleBox["A",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`A,
             Editable->False]}]}], ")"}], " ", 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]}], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"R", 
           StyleBox[GridBox[{
              {"i", "j"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RicciCD[$CellContext`i, $CellContext`j],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Delta]g", 
           StyleBox[GridBox[{
              {"k", " "},
              {" ", "k"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]g[$CellContext`k, -$CellContext`k],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Delta]J", 
            StyleBox["~",
             FontColor->RGBColor[0, 0, 0]]], 
           StyleBox[GridBox[{
              {" ", " "},
              {"i", "j"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]J[-$CellContext`i, -$CellContext`j],
       Editable->False]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]}], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False]}], ")"}], "2"], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"R", 
           StyleBox[GridBox[{
              {" ", "l", "m", "n"},
              {"j", " ", " ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RiemannCD[-$CellContext`j, $CellContext`l, \
$CellContext`m, $CellContext`n],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"R", 
           StyleBox[GridBox[{
              {" ", " ", " ", " "},
              {"k", "l", "m", "n"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RiemannCD[-$CellContext`k, -$CellContext`l, \
-$CellContext`m, -$CellContext`n],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Delta]g", 
           StyleBox[GridBox[{
              {"i", "j"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]g[$CellContext`i, $CellContext`j],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Delta]J", 
            StyleBox["~",
             FontColor->RGBColor[0, 0, 0]]], 
           StyleBox[GridBox[{
              {" ", "k"},
              {"i", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]J[-$CellContext`i, $CellContext`k],
       Editable->False]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]}], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False]}], ")"}], "2"], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"R", 
           StyleBox[GridBox[{
              {" ", "l", "m", "n"},
              {"j", " ", " ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RiemannCD[-$CellContext`j, $CellContext`l, \
$CellContext`m, $CellContext`n],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"R", 
           StyleBox[GridBox[{
              {" ", " ", " ", " "},
              {"k", "m", "l", "n"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RiemannCD[-$CellContext`k, -$CellContext`m, \
-$CellContext`l, -$CellContext`n],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Delta]g", 
           StyleBox[GridBox[{
              {"i", "j"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]g[$CellContext`i, $CellContext`j],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Delta]J", 
            StyleBox["~",
             FontColor->RGBColor[0, 0, 0]]], 
           StyleBox[GridBox[{
              {" ", "k"},
              {"i", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]J[-$CellContext`i, $CellContext`k],
       Editable->False]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]}], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"3", " ", 
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False]}], "+", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False], "2"]}], ")"}], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"R", 
           StyleBox[GridBox[{
              {"i", "j"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RicciCD[$CellContext`i, $CellContext`j],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"R", 
           StyleBox[GridBox[{
              {" ", " ", " ", " "},
              {"j", "k", "l", "m"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RiemannCD[-$CellContext`j, -$CellContext`k, \
-$CellContext`l, -$CellContext`m],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Delta]g", 
           StyleBox[GridBox[{
              {"k", "l"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]g[$CellContext`k, $CellContext`l],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Delta]J", 
            StyleBox["~",
             FontColor->RGBColor[0, 0, 0]]], 
           StyleBox[GridBox[{
              {" ", "m"},
              {"i", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]J[-$CellContext`i, $CellContext`m],
       Editable->False]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]}], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           InterpretationBox[
            StyleBox["A",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`A,
            Editable->False]}], ")"}], " ", 
         InterpretationBox[
          StyleBox["c",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c,
          Editable->False]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           InterpretationBox[
            StyleBox["\[CapitalDelta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[CapitalDelta],
            Editable->False], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              InterpretationBox[
               StyleBox["A",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`A,
               Editable->False]}], ")"}], " ", 
            InterpretationBox[
             StyleBox["\[CapitalLambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalLambda],
             Editable->False]}]}], ")"}]}]}], ")"}], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"R", 
           StyleBox[GridBox[{
              {"i", "j"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RicciCD[$CellContext`i, $CellContext`j],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Delta]g", 
           StyleBox[GridBox[{
              {" ", "k"},
              {"i", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]g[-$CellContext`i, $CellContext`k],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Delta]J", 
            StyleBox["~",
             FontColor->RGBColor[0, 0, 0]]], 
           StyleBox[GridBox[{
              {" ", " "},
              {"j", "k"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]J[-$CellContext`j, -$CellContext`k],
       Editable->False]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]}], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False]}], ")"}], "2"], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"R", 
           StyleBox[GridBox[{
              {"i", "j"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RicciCD[$CellContext`i, $CellContext`j],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"R", 
           StyleBox[GridBox[{
              {"k", "l"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RicciCD[$CellContext`k, $CellContext`l],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Delta]g", 
           StyleBox[GridBox[{
              {" ", " "},
              {"i", "k"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]g[-$CellContext`i, -$CellContext`k],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Delta]J", 
            StyleBox["~",
             FontColor->RGBColor[0, 0, 0]]], 
           StyleBox[GridBox[{
              {" ", " "},
              {"j", "l"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]J[-$CellContext`j, -$CellContext`l],
       Editable->False]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]}], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox["R",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`R,
       Editable->False], " ", 
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            InterpretationBox[
             StyleBox["A",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`A,
             Editable->False]}]}], ")"}], " ", 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]}], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Delta]g", 
           StyleBox[GridBox[{
              {"i", " "},
              {" ", "i"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]g[$CellContext`i, -$CellContext`i],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Delta]J", 
            StyleBox["~",
             FontColor->RGBColor[0, 0, 0]]], 
           StyleBox[GridBox[{
              {"j", " "},
              {" ", "j"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]J[$CellContext`j, -$CellContext`j],
       Editable->False]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        InterpretationBox[
         StyleBox["d",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`d,
         Editable->False]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]}], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        InterpretationBox[
         StyleBox["A",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`A,
         Editable->False]}], ")"}], " ", 
      InterpretationBox[
       StyleBox["A",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`A,
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"R", 
           StyleBox[GridBox[{
              {" ", "k"},
              {"i", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RicciCD[-$CellContext`i, $CellContext`k],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"R", 
           StyleBox[GridBox[{
              {"i", "j"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RicciCD[$CellContext`i, $CellContext`j],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Delta]g", 
           StyleBox[GridBox[{
              {" ", "l"},
              {"j", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]g[-$CellContext`j, $CellContext`l],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Delta]J", 
            StyleBox["~",
             FontColor->RGBColor[0, 0, 0]]], 
           StyleBox[GridBox[{
              {" ", " "},
              {"k", "l"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]J[-$CellContext`k, -$CellContext`l],
       Editable->False]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]}], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"R", 
           StyleBox[GridBox[{
              {"i", "j"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RicciCD[$CellContext`i, $CellContext`j],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Delta]g", 
           StyleBox[GridBox[{
              {" ", " "},
              {"i", "j"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]g[-$CellContext`i, -$CellContext`j],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Delta]J", 
            StyleBox["~",
             FontColor->RGBColor[0, 0, 0]]], 
           StyleBox[GridBox[{
              {"k", " "},
              {" ", "k"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]J[$CellContext`k, -$CellContext`k],
       Editable->False]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        InterpretationBox[
         StyleBox["d",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`d,
         Editable->False]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]}], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           InterpretationBox[
            StyleBox["c",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`c,
            Editable->False], "+", 
           RowBox[{"2", " ", 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]}], "-", 
           RowBox[{"2", " ", 
            InterpretationBox[
             StyleBox["\[CapitalLambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalLambda],
             Editable->False]}]}], ")"}]}]}], ")"}], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"R", 
           StyleBox[GridBox[{
              {" ", " ", " ", " "},
              {"i", "k", "j", "l"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RiemannCD[-$CellContext`i, -$CellContext`k, \
-$CellContext`j, -$CellContext`l],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Delta]g", 
           StyleBox[GridBox[{
              {"i", "j"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]g[$CellContext`i, $CellContext`j],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Delta]J", 
            StyleBox["~",
             FontColor->RGBColor[0, 0, 0]]], 
           StyleBox[GridBox[{
              {"k", "l"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]J[$CellContext`k, $CellContext`l],
       Editable->False]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]}], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False]}], ")"}], "2"], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"R", 
           StyleBox[GridBox[{
              {" ", " ", "m", "n"},
              {"i", "k", " ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RiemannCD[-$CellContext`i, -$CellContext`k, \
$CellContext`m, $CellContext`n],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"R", 
           StyleBox[GridBox[{
              {" ", " ", " ", " "},
              {"j", "l", "m", "n"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RiemannCD[-$CellContext`j, -$CellContext`l, \
-$CellContext`m, -$CellContext`n],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Delta]g", 
           StyleBox[GridBox[{
              {"i", "j"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]g[$CellContext`i, $CellContext`j],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Delta]J", 
            StyleBox["~",
             FontColor->RGBColor[0, 0, 0]]], 
           StyleBox[GridBox[{
              {"k", "l"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]J[$CellContext`k, $CellContext`l],
       Editable->False]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]}], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False]}], ")"}], "2"], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"R", 
           StyleBox[GridBox[{
              {" ", " ", "m", "n"},
              {"i", "k", " ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RiemannCD[-$CellContext`i, -$CellContext`k, \
$CellContext`m, $CellContext`n],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"R", 
           StyleBox[GridBox[{
              {" ", " ", " ", " "},
              {"j", "m", "l", "n"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RiemannCD[-$CellContext`j, -$CellContext`m, \
-$CellContext`l, -$CellContext`n],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Delta]g", 
           StyleBox[GridBox[{
              {"i", "j"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]g[$CellContext`i, $CellContext`j],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Delta]J", 
            StyleBox["~",
             FontColor->RGBColor[0, 0, 0]]], 
           StyleBox[GridBox[{
              {"k", "l"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]J[$CellContext`k, $CellContext`l],
       Editable->False]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]}], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["R",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`R,
         Editable->False], "-", 
        RowBox[{
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["R",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`R,
          Editable->False]}]}], ")"}], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Delta]J", 
            StyleBox["~",
             FontColor->RGBColor[0, 0, 0]]], 
           StyleBox[GridBox[{
              {"i", "j"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]J[$CellContext`i, $CellContext`j],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "j"], 
          SubscriptBox["D", "i"], GridBox[{
            {"\[Delta]g", 
             StyleBox[GridBox[{
                {"k", " "},
                {" ", "k"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`CD[-$CellContext`j][
         $CellContext`CD[-$CellContext`i][
          $CellContext`\[Delta]g[$CellContext`k, -$CellContext`k]]],
        Editable->False], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]}], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        InterpretationBox[
         StyleBox["A",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`A,
         Editable->False]}], ")"}], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"R", 
           StyleBox[GridBox[{
              {"i", "j"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RicciCD[$CellContext`i, $CellContext`j],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Delta]J", 
            StyleBox["~",
             FontColor->RGBColor[0, 0, 0]]], 
           StyleBox[GridBox[{
              {"k", " "},
              {" ", "k"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]J[$CellContext`k, -$CellContext`k],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "j"], 
          SubscriptBox["D", "i"], GridBox[{
            {"\[Delta]g", 
             StyleBox[GridBox[{
                {"l", " "},
                {" ", "l"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`CD[-$CellContext`j][
         $CellContext`CD[-$CellContext`i][
          $CellContext`\[Delta]g[$CellContext`l, -$CellContext`l]]],
        Editable->False], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        InterpretationBox[
         StyleBox["d",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`d,
         Editable->False]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]}], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"6", " ", 
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["A",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`A,
           Editable->False], "2"]}]}], ")"}], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"R", 
           StyleBox[GridBox[{
              {"i", "j"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RicciCD[$CellContext`i, $CellContext`j],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Delta]J", 
            StyleBox["~",
             FontColor->RGBColor[0, 0, 0]]], 
           StyleBox[GridBox[{
              {" ", "k"},
              {"i", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]J[-$CellContext`i, $CellContext`k],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "j"], 
          SubscriptBox["D", "k"], GridBox[{
            {"\[Delta]g", 
             StyleBox[GridBox[{
                {"l", " "},
                {" ", "l"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`CD[-$CellContext`j][
         $CellContext`CD[-$CellContext`k][
          $CellContext`\[Delta]g[$CellContext`l, -$CellContext`l]]],
        Editable->False], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]}], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        InterpretationBox[
         StyleBox["A",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`A,
         Editable->False]}], ")"}], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"R", 
           StyleBox[GridBox[{
              {"i", "j"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RicciCD[$CellContext`i, $CellContext`j],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Delta]J", 
            StyleBox["~",
             FontColor->RGBColor[0, 0, 0]]], 
           StyleBox[GridBox[{
              {"k", "l"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]J[$CellContext`k, $CellContext`l],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "j"], 
          SubscriptBox["D", "l"], GridBox[{
            {"\[Delta]g", 
             StyleBox[GridBox[{
                {" ", " "},
                {"i", "k"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`CD[-$CellContext`j][
         $CellContext`CD[-$CellContext`l][
          $CellContext`\[Delta]g[-$CellContext`i, -$CellContext`k]]],
        Editable->False], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]}], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        InterpretationBox[
         StyleBox["A",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`A,
         Editable->False]}], ")"}], " ", 
      InterpretationBox[
       StyleBox["A",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`A,
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"R", 
           StyleBox[GridBox[{
              {"i", "j"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RicciCD[$CellContext`i, $CellContext`j],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Delta]J", 
            StyleBox["~",
             FontColor->RGBColor[0, 0, 0]]], 
           StyleBox[GridBox[{
              {" ", "k"},
              {"i", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]J[-$CellContext`i, $CellContext`k],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "j"], 
          SubscriptBox["D", "l"], GridBox[{
            {"\[Delta]g", 
             StyleBox[GridBox[{
                {" ", "l"},
                {"k", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`CD[-$CellContext`j][
         $CellContext`CD[-$CellContext`l][
          $CellContext`\[Delta]g[-$CellContext`k, $CellContext`l]]],
        Editable->False], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]}], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        InterpretationBox[
         StyleBox["A",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`A,
         Editable->False]}], ")"}], " ", 
      InterpretationBox[
       StyleBox["R",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`R,
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Delta]J", 
            StyleBox["~",
             FontColor->RGBColor[0, 0, 0]]], 
           StyleBox[GridBox[{
              {"i", "j"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]J[$CellContext`i, $CellContext`j],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "k"], 
          SubscriptBox["D", "j"], GridBox[{
            {"\[Delta]g", 
             StyleBox[GridBox[{
                {" ", "k"},
                {"i", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`CD[-$CellContext`k][
         $CellContext`CD[-$CellContext`j][
          $CellContext`\[Delta]g[-$CellContext`i, $CellContext`k]]],
        Editable->False], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]}], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        InterpretationBox[
         StyleBox["A",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`A,
         Editable->False]}], ")"}], " ", 
      InterpretationBox[
       StyleBox["R",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`R,
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Delta]J", 
            StyleBox["~",
             FontColor->RGBColor[0, 0, 0]]], 
           StyleBox[GridBox[{
              {"i", " "},
              {" ", "i"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]J[$CellContext`i, -$CellContext`i],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "k"], 
          SubscriptBox["D", "j"], GridBox[{
            {"\[Delta]g", 
             StyleBox[GridBox[{
                {"j", "k"},
                {" ", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`CD[-$CellContext`k][
         $CellContext`CD[-$CellContext`j][
          $CellContext`\[Delta]g[$CellContext`j, $CellContext`k]]],
        Editable->False], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        InterpretationBox[
         StyleBox["d",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`d,
         Editable->False]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]}], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"3", " ", 
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False]}], "+", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False], "2"]}], ")"}], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"R", 
           StyleBox[GridBox[{
              {"i", "j"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RicciCD[$CellContext`i, $CellContext`j],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Delta]J", 
            StyleBox["~",
             FontColor->RGBColor[0, 0, 0]]], 
           StyleBox[GridBox[{
              {" ", "k"},
              {"i", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]J[-$CellContext`i, $CellContext`k],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "k"], 
          SubscriptBox["D", "j"], GridBox[{
            {"\[Delta]g", 
             StyleBox[GridBox[{
                {"l", " "},
                {" ", "l"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`CD[-$CellContext`k][
         $CellContext`CD[-$CellContext`j][
          $CellContext`\[Delta]g[$CellContext`l, -$CellContext`l]]],
        Editable->False], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]}], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        InterpretationBox[
         StyleBox["A",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`A,
         Editable->False]}], ")"}], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"R", 
           StyleBox[GridBox[{
              {"i", "j"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RicciCD[$CellContext`i, $CellContext`j],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Delta]J", 
            StyleBox["~",
             FontColor->RGBColor[0, 0, 0]]], 
           StyleBox[GridBox[{
              {"k", " "},
              {" ", "k"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]J[$CellContext`k, -$CellContext`k],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "l"], 
          SubscriptBox["D", "j"], GridBox[{
            {"\[Delta]g", 
             StyleBox[GridBox[{
                {" ", "l"},
                {"i", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`CD[-$CellContext`l][
         $CellContext`CD[-$CellContext`j][
          $CellContext`\[Delta]g[-$CellContext`i, $CellContext`l]]],
        Editable->False], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        InterpretationBox[
         StyleBox["d",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`d,
         Editable->False]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]}], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"3", " ", 
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False]}], "+", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False], "2"]}], ")"}], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"R", 
           StyleBox[GridBox[{
              {"i", "j"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RicciCD[$CellContext`i, $CellContext`j],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Delta]J", 
            StyleBox["~",
             FontColor->RGBColor[0, 0, 0]]], 
           StyleBox[GridBox[{
              {" ", "k"},
              {"i", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]J[-$CellContext`i, $CellContext`k],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "l"], 
          SubscriptBox["D", "j"], GridBox[{
            {"\[Delta]g", 
             StyleBox[GridBox[{
                {" ", "l"},
                {"k", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`CD[-$CellContext`l][
         $CellContext`CD[-$CellContext`j][
          $CellContext`\[Delta]g[-$CellContext`k, $CellContext`l]]],
        Editable->False], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]}], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"6", " ", 
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["A",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`A,
           Editable->False], "2"]}]}], ")"}], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"R", 
           StyleBox[GridBox[{
              {"i", "j"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RicciCD[$CellContext`i, $CellContext`j],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Delta]J", 
            StyleBox["~",
             FontColor->RGBColor[0, 0, 0]]], 
           StyleBox[GridBox[{
              {" ", "k"},
              {"i", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]J[-$CellContext`i, $CellContext`k],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "l"], 
          SubscriptBox["D", "k"], GridBox[{
            {"\[Delta]g", 
             StyleBox[GridBox[{
                {" ", "l"},
                {"j", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`CD[-$CellContext`l][
         $CellContext`CD[-$CellContext`k][
          $CellContext`\[Delta]g[-$CellContext`j, $CellContext`l]]],
        Editable->False], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]}], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        InterpretationBox[
         StyleBox["A",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`A,
         Editable->False]}], ")"}], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"R", 
           StyleBox[GridBox[{
              {"i", "j"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RicciCD[$CellContext`i, $CellContext`j],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Delta]J", 
            StyleBox["~",
             FontColor->RGBColor[0, 0, 0]]], 
           StyleBox[GridBox[{
              {" ", " "},
              {"i", "j"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]J[-$CellContext`i, -$CellContext`j],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "l"], 
          SubscriptBox["D", "k"], GridBox[{
            {"\[Delta]g", 
             StyleBox[GridBox[{
                {"k", "l"},
                {" ", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`CD[-$CellContext`l][
         $CellContext`CD[-$CellContext`k][
          $CellContext`\[Delta]g[$CellContext`k, $CellContext`l]]],
        Editable->False], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]}], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        InterpretationBox[
         StyleBox["A",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`A,
         Editable->False]}], ")"}], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"R", 
           StyleBox[GridBox[{
              {" ", " ", " ", " "},
              {"j", "k", "l", "m"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RiemannCD[-$CellContext`j, -$CellContext`k, \
-$CellContext`l, -$CellContext`m],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Delta]J", 
            StyleBox["~",
             FontColor->RGBColor[0, 0, 0]]], 
           StyleBox[GridBox[{
              {"i", "j"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]J[$CellContext`i, $CellContext`j],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SuperscriptBox["D", "m"], 
          SubscriptBox["D", "i"], GridBox[{
            {"\[Delta]g", 
             StyleBox[GridBox[{
                {"k", "l"},
                {" ", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`CD[$CellContext`m][
         $CellContext`CD[-$CellContext`i][
          $CellContext`\[Delta]g[$CellContext`k, $CellContext`l]]],
        Editable->False], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]}], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False]}], ")"}], "2"], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"R", 
           StyleBox[GridBox[{
              {" ", " ", " ", " "},
              {"j", "k", "l", "m"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RiemannCD[-$CellContext`j, -$CellContext`k, \
-$CellContext`l, -$CellContext`m],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Delta]J", 
            StyleBox["~",
             FontColor->RGBColor[0, 0, 0]]], 
           StyleBox[GridBox[{
              {"i", "j"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta]J[$CellContext`i, $CellContext`j],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SuperscriptBox["D", "m"], 
          SuperscriptBox["D", "l"], GridBox[{
            {"\[Delta]g", 
             StyleBox[GridBox[{
                {" ", "k"},
                {"i", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`CD[$CellContext`m][
         $CellContext`CD[$CellContext`l][
          $CellContext`\[Delta]g[-$CellContext`i, $CellContext`k]]],
        Editable->False], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["A",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`A,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False]}], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[CapitalLambda]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalLambda],
          Editable->False]}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.992139134478595*^9, 3.992139136787684*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"4d6a0ee4-177b-4dd7-ac94-6bbe92ee9a3f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{
    FractionBox["1", "45"], " ", 
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "8"}], "-", 
      InterpretationBox[
       StyleBox["d",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`d,
       Editable->False]}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       InterpretationBox[
        StyleBox["d",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d,
        Editable->False]}], "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2880"}], " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox[
          InterpretationBox[
           StyleBox["d",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d,
           Editable->False], "2"]}]], " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["d",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`d,
         Editable->False], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         InterpretationBox[
          StyleBox["d",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`d,
          Editable->False]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"2880", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           InterpretationBox[
            StyleBox["c",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`c,
            Editable->False], 
           InterpretationBox[
            StyleBox["A",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`A,
            Editable->False]], ")"}], 
         RowBox[{
          InterpretationBox[
           StyleBox["d",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d,
           Editable->False], "/", "2"}]], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["d",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`d,
          Editable->False], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          InterpretationBox[
           StyleBox["d",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d,
           Editable->False]}], ")"}]}], 
       InterpretationBox[
        StyleBox["c",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`c,
        Editable->False]], "+", 
      RowBox[{"240", " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         FractionBox[
          InterpretationBox[
           StyleBox["d",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d,
           Editable->False], "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         InterpretationBox[
          StyleBox["d",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`d,
          Editable->False]}], ")"}], " ", 
       InterpretationBox[
        StyleBox["d",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d,
        Editable->False], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         InterpretationBox[
          StyleBox["d",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`d,
          Editable->False]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", 
         InterpretationBox[
          StyleBox["d",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`d,
          Editable->False]}], ")"}], " ", 
       InterpretationBox[
        StyleBox["R",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`R,
        Editable->False]}], "+", 
      FractionBox[
       RowBox[{"240", " ", 
        InterpretationBox[
         StyleBox["A",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`A,
         Editable->False], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           InterpretationBox[
            StyleBox["c",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`c,
            Editable->False], 
           InterpretationBox[
            StyleBox["A",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`A,
            Editable->False]], ")"}], 
         RowBox[{
          InterpretationBox[
           StyleBox["d",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d,
           Editable->False], "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          InterpretationBox[
           StyleBox["d",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d,
           Editable->False]}], ")"}], " ", 
        InterpretationBox[
         StyleBox["d",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`d,
         Editable->False], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          InterpretationBox[
           StyleBox["d",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d,
           Editable->False]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          InterpretationBox[
           StyleBox["d",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d,
           Editable->False]}], ")"}], " ", 
        InterpretationBox[
         StyleBox["R",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`R,
         Editable->False]}], 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "2"]], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         FractionBox[
          InterpretationBox[
           StyleBox["d",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d,
           Editable->False], "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         InterpretationBox[
          StyleBox["d",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`d,
          Editable->False]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         InterpretationBox[
          StyleBox["d",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`d,
          Editable->False]}], ")"}], " ", 
       InterpretationBox[
        StyleBox["d",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d,
        Editable->False], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         InterpretationBox[
          StyleBox["d",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`d,
          Editable->False]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", 
            InterpretationBox[
             StyleBox["d",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`d,
             Editable->False]}], ")"}], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["R",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`R,
            Editable->False], "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "90"}], "+", 
            InterpretationBox[
             StyleBox["d",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`d,
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox["Ricci2",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Ricci2,
           Editable->False]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "15"}], "+", 
            InterpretationBox[
             StyleBox["d",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`d,
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox["Riemann2",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Riemann2,
           Editable->False]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["c",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c,
          Editable->False], "3"]], "2", " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["A",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`A,
         Editable->False], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          InterpretationBox[
           StyleBox["c",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c,
           Editable->False], 
          InterpretationBox[
           StyleBox["A",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`A,
           Editable->False]], ")"}], 
        RowBox[{
         InterpretationBox[
          StyleBox["d",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`d,
          Editable->False], "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         InterpretationBox[
          StyleBox["d",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`d,
          Editable->False]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         InterpretationBox[
          StyleBox["d",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`d,
          Editable->False]}], ")"}], " ", 
       InterpretationBox[
        StyleBox["d",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d,
        Editable->False], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         InterpretationBox[
          StyleBox["d",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`d,
          Editable->False]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", 
            InterpretationBox[
             StyleBox["d",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`d,
             Editable->False]}], ")"}], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["R",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`R,
            Editable->False], "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "90"}], "+", 
            InterpretationBox[
             StyleBox["d",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`d,
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox["Ricci2",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Ricci2,
           Editable->False]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "15"}], "+", 
            InterpretationBox[
             StyleBox["d",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`d,
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox["Riemann2",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Riemann2,
           Editable->False]}]}], ")"}]}], "+", 
      RowBox[{"1440", " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["A",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`A,
         Editable->False], 
        RowBox[{
         RowBox[{"-", 
          InterpretationBox[
           StyleBox["d",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d,
           Editable->False]}], "/", "2"}]], " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["c",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c,
         Editable->False], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["A",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`A,
            Editable->False], 
           RowBox[{
            InterpretationBox[
             StyleBox["d",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`d,
             Editable->False], "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            InterpretationBox[
             StyleBox["d",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`d,
             Editable->False]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["d",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`d,
         Editable->False], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         InterpretationBox[
          StyleBox["d",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`d,
          Editable->False]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          InterpretationBox[
           StyleBox["c",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c,
           Editable->False], "-", 
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox["\[CapitalLambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[CapitalLambda],
            Editable->False]}]}], ")"}], 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         FractionBox[
          InterpretationBox[
           StyleBox["d",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d,
           Editable->False], "2"]}]]}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["A",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`A,
         Editable->False], 
        RowBox[{
         RowBox[{"-", 
          InterpretationBox[
           StyleBox["d",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d,
           Editable->False]}], "/", "2"}]], " ", 
       InterpretationBox[
        StyleBox["c",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`c,
        Editable->False], " ", 
       InterpretationBox[
        StyleBox["d",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d,
        Editable->False], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         InterpretationBox[
          StyleBox["d",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`d,
          Editable->False]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          InterpretationBox[
           StyleBox["c",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c,
           Editable->False], "-", 
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox["\[CapitalLambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[CapitalLambda],
            Editable->False]}]}], ")"}], 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         FractionBox[
          InterpretationBox[
           StyleBox["d",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d,
           Editable->False], "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            InterpretationBox[
             StyleBox["d",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`d,
             Editable->False]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox["A",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`A,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["A",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`A,
               Editable->False], 
              RowBox[{
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False], "/", "2"}]], " ", 
             RowBox[{"(", 
              RowBox[{"36", "+", 
               RowBox[{
                InterpretationBox[
                 StyleBox["d",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`d,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "17"}], "+", 
                  RowBox[{"5", " ", 
                   InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
          InterpretationBox[
           StyleBox["R",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`R,
           Editable->False]}], "+", 
         RowBox[{"48", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["A",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`A,
               Editable->False], 
              RowBox[{
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False], "/", "2"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False]}], ")"}]}]}], ")"}], " ", 
          InterpretationBox[
           StyleBox["d",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox["\[CapitalLambda]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[CapitalLambda],
           Editable->False]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           InterpretationBox[
            StyleBox["A",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`A,
            Editable->False]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           InterpretationBox[
            StyleBox["d",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`d,
            Editable->False]}], ")"}]}]], 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["A",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`A,
         Editable->False], 
        RowBox[{
         RowBox[{"-", 
          InterpretationBox[
           StyleBox["d",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d,
           Editable->False]}], "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          InterpretationBox[
           StyleBox["c",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c,
           Editable->False], "-", 
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox["\[CapitalLambda]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[CapitalLambda],
            Editable->False]}]}], ")"}], 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         FractionBox[
          InterpretationBox[
           StyleBox["d",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d,
           Editable->False], "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["A",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`A,
            Editable->False], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            InterpretationBox[
             StyleBox["d",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`d,
             Editable->False]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             InterpretationBox[
              StyleBox["d",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`d,
              Editable->False]}], ")"}], "2"], " ", 
          InterpretationBox[
           StyleBox["d",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            InterpretationBox[
             StyleBox["d",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`d,
             Editable->False]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "5"}], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", 
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False]}], ")"}], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["R",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`R,
               Editable->False], "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "90"}], "+", 
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False]}], ")"}], " ", 
             InterpretationBox[
              StyleBox["Ricci2",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Ricci2,
              Editable->False]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "15"}], "+", 
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False]}], ")"}], " ", 
             InterpretationBox[
              StyleBox["Riemann2",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Riemann2,
              Editable->False]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["A",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`A,
            Editable->False], "2"], " ", 
          InterpretationBox[
           StyleBox["d",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["d",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`d,
              Editable->False], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "5"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "312"}], "+", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False], " ", 
                   RowBox[{"(", 
                    RowBox[{"34", "+", 
                    RowBox[{"13", " ", 
                    InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False]}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["R",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`R,
                  Editable->False], "2"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "540"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "212"}], "+", 
                    InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False]}], ")"}], " ", 
                   InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False]}]}], ")"}], " ", 
                InterpretationBox[
                 StyleBox["Ricci2",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Ricci2,
                 Editable->False]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "15"}], "+", 
                  InterpretationBox[
                   StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`d,
                   Editable->False]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  InterpretationBox[
                   StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`d,
                   Editable->False]}], ")"}], " ", 
                InterpretationBox[
                 StyleBox["Riemann2",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Riemann2,
                 Editable->False]}]}], ")"}]}], "+", 
            RowBox[{"240", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False]}], ")"}], " ", 
             InterpretationBox[
              StyleBox["R",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`R,
              Editable->False], " ", 
             InterpretationBox[
              StyleBox["\[CapitalLambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[CapitalLambda],
              Editable->False]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["A",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`A,
            Editable->False], 
           RowBox[{
            InterpretationBox[
             StyleBox["d",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`d,
             Editable->False], "/", "2"}]], " ", 
          InterpretationBox[
           StyleBox["d",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            InterpretationBox[
             StyleBox["d",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`d,
             Editable->False]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "5"}], " ", 
                RowBox[{"(", 
                 RowBox[{"192", "+", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1828"}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{"1112", "+", 
                    RowBox[{"5", " ", 
                    InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "49"}], "+", 
                    RowBox[{"5", " ", 
                    InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["R",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`R,
                  Editable->False], "2"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"7920", "+", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12484"}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{"3908", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "185"}], "+", 
                    InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False]}], ")"}], " ", 
                    InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                InterpretationBox[
                 StyleBox["Ricci2",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Ricci2,
                 Editable->False]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"510", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "31"}], "+", 
                    InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False]}], ")"}], " ", 
                   InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False]}]}], ")"}], " ", 
                InterpretationBox[
                 StyleBox["Riemann2",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Riemann2,
                 Editable->False]}]}], ")"}]}], "+", 
            RowBox[{"240", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                InterpretationBox[
                 StyleBox["d",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`d,
                 Editable->False]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"36", "+", 
               RowBox[{
                InterpretationBox[
                 StyleBox["d",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`d,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "17"}], "+", 
                  RowBox[{"5", " ", 
                   InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False]}]}], ")"}]}]}], ")"}], " ", 
             InterpretationBox[
              StyleBox["R",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`R,
              Editable->False], " ", 
             InterpretationBox[
              StyleBox["\[CapitalLambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[CapitalLambda],
              Editable->False]}], "-", 
            RowBox[{"5760", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False]}], ")"}], " ", 
             InterpretationBox[
              StyleBox["d",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`d,
              Editable->False], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[CapitalLambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[CapitalLambda],
               Editable->False], "2"]}]}], ")"}]}], "+", 
         RowBox[{"480", " ", 
          InterpretationBox[
           StyleBox["A",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`A,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            InterpretationBox[
             StyleBox["d",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`d,
             Editable->False]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "24"}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False]}], ")"}], " ", 
                    InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False]}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["R",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`R,
                  Editable->False], "2"]}], "+", 
               RowBox[{
                InterpretationBox[
                 StyleBox["d",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`d,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{"24", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False]}], ")"}], " ", 
                   InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False]}]}], ")"}], " ", 
                InterpretationBox[
                 StyleBox["Ricci2",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Ricci2,
                 Editable->False]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                InterpretationBox[
                 StyleBox["d",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`d,
                 Editable->False]}], ")"}], "2"], " ", 
             InterpretationBox[
              StyleBox["d",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`d,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{"7", " ", 
                InterpretationBox[
                 StyleBox["d",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`d,
                 Editable->False]}]}], ")"}], " ", 
             InterpretationBox[
              StyleBox["R",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`R,
              Editable->False], " ", 
             InterpretationBox[
              StyleBox["\[CapitalLambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[CapitalLambda],
              Editable->False]}], "+", 
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False]}], ")"}], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["d",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`d,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[CapitalLambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[CapitalLambda],
               Editable->False], "2"]}]}], ")"}]}], "-", 
         RowBox[{"360", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            InterpretationBox[
             StyleBox["d",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`d,
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox["d",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False]}], ")"}], " ", 
                   InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False]}]}], ")"}], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["R",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`R,
                  Editable->False], "2"]}], "+", 
               RowBox[{"8", " ", 
                InterpretationBox[
                 StyleBox["Ricci2",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Ricci2,
                 Editable->False]}]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                InterpretationBox[
                 StyleBox["d",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`d,
                 Editable->False]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False]}], ")"}], " ", 
             InterpretationBox[
              StyleBox["R",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`R,
              Editable->False], " ", 
             InterpretationBox[
              StyleBox["\[CapitalLambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[CapitalLambda],
              Editable->False]}], "+", 
            RowBox[{"32", " ", 
             InterpretationBox[
              StyleBox["d",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`d,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False]}], ")"}], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[CapitalLambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[CapitalLambda],
               Editable->False], "2"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["A",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`A,
            Editable->False], 
           RowBox[{"1", "+", 
            FractionBox[
             InterpretationBox[
              StyleBox["d",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`d,
              Editable->False], "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            InterpretationBox[
             StyleBox["d",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`d,
             Editable->False]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "5"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2304"}], "+", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3072"}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{"1060", "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{"332", "+", 
                    RowBox[{"5", " ", 
                    InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "29"}], "+", 
                    RowBox[{"5", " ", 
                    InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["R",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`R,
                  Editable->False], "2"]}], "+", 
               RowBox[{"2", " ", 
                InterpretationBox[
                 StyleBox["d",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`d,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "13680"}], "+", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2636"}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{"3176", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "181"}], "+", 
                    InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False]}], ")"}], " ", 
                    InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                InterpretationBox[
                 StyleBox["Ricci2",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Ricci2,
                 Editable->False]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  InterpretationBox[
                   StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`d,
                   Editable->False]}], ")"}], " ", 
                InterpretationBox[
                 StyleBox["d",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`d,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  InterpretationBox[
                   StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`d,
                   Editable->False]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"510", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "31"}], "+", 
                    InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False]}], ")"}], " ", 
                   InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False]}]}], ")"}], " ", 
                InterpretationBox[
                 StyleBox["Riemann2",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Riemann2,
                 Editable->False]}]}], ")"}]}], "+", 
            RowBox[{"240", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False]}], ")"}], " ", 
             InterpretationBox[
              StyleBox["d",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`d,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"36", "+", 
               RowBox[{
                InterpretationBox[
                 StyleBox["d",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`d,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "17"}], "+", 
                  RowBox[{"5", " ", 
                   InterpretationBox[
                    StyleBox["d",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`d,
                    Editable->False]}]}], ")"}]}]}], ")"}], " ", 
             InterpretationBox[
              StyleBox["R",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`R,
              Editable->False], " ", 
             InterpretationBox[
              StyleBox["\[CapitalLambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[CapitalLambda],
              Editable->False]}], "-", 
            RowBox[{"5760", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False]}], ")"}], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["d",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`d,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               InterpretationBox[
                StyleBox["d",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`d,
                Editable->False]}], ")"}], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[CapitalLambda]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[CapitalLambda],
               Editable->False], "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     InterpretationBox[
      StyleBox["Gamma",
       ShowAutoStyles->False,
       AutoSpacing->False],
      Gamma,
      Editable->False], "[", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      FractionBox[
       InterpretationBox[
        StyleBox["d",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d,
        Editable->False], "2"]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.968870338895775*^9, 3.9688703677687674`*^9}, {
  3.9689285686525803`*^9, 3.968928568987887*^9}, {3.99213916682113*^9, 
  3.99213917288337*^9}, {3.992139295357325*^9, 3.9921392990902863`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"eefc6e15-fab3-4187-9957-90881707b912"]
},
WindowSize->{480, 550.5},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>0.65 Inherited,
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ff214850-dbc2-4f16-b557-e206b4c780eb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 23570, 636, 432, "Input",ExpressionUUID->"6fb4fc6d-6a93-4d8f-8f8b-b67785a9c666"],
Cell[CellGroupData[{
Cell[24149, 660, 3357, 82, 315, "Input",ExpressionUUID->"9b1a83f8-53bc-48f1-9d7a-5468c4550d48"],
Cell[CellGroupData[{
Cell[27531, 746, 855, 14, 17, "Print",ExpressionUUID->"bd21d75f-50f5-4f4a-99cd-05a3adbea966"],
Cell[28389, 762, 1129, 22, 17, "Print",ExpressionUUID->"cca41ed8-8fa1-4aea-9ef3-cf5457db14e6"],
Cell[29521, 786, 876, 14, 17, "Print",ExpressionUUID->"43e6634a-3092-4be2-8498-80c720e76886"],
Cell[30400, 802, 835, 13, 17, "Print",ExpressionUUID->"48b97364-8304-4277-81db-f264f94c210b"],
Cell[31238, 817, 816, 13, 17, "Print",ExpressionUUID->"537d0bbc-4c81-4448-baa6-f576836c61c8"],
Cell[32057, 832, 855, 14, 17, "Print",ExpressionUUID->"2fd3c28b-b23c-4379-a876-dddbc8143939"],
Cell[32915, 848, 1133, 22, 17, "Print",ExpressionUUID->"3dfea788-7066-449e-b49b-4ad1281bf2ee"],
Cell[34051, 872, 878, 14, 17, "Print",ExpressionUUID->"0fd73dec-fb73-493f-8e92-5f936884a662"],
Cell[34932, 888, 854, 14, 17, "Print",ExpressionUUID->"0c968477-f6ef-4df3-9453-169df163049f"],
Cell[35789, 904, 1129, 22, 17, "Print",ExpressionUUID->"d992f21d-6d25-4d65-96fa-b3493ed5c876"],
Cell[36921, 928, 924, 15, 26, "Print",ExpressionUUID->"4aa4a8fb-d207-44ef-9d8f-8631a107a3ea"],
Cell[37848, 945, 1097, 21, 17, "Print",ExpressionUUID->"aa42e52e-b2bf-4cf1-ae91-6ab94eea3a6c"],
Cell[38948, 968, 1183, 22, 17, "Print",ExpressionUUID->"67016bef-14d2-44d5-9d54-63caac6ac09e"],
Cell[40134, 992, 1282, 22, 17, "Print",ExpressionUUID->"6508e556-a290-4390-8bbf-ed1be42a5ad2"],
Cell[41419, 1016, 1242, 22, 17, "Print",ExpressionUUID->"74529a78-fb87-4c87-935d-26eaf932072e"],
Cell[42664, 1040, 1258, 22, 17, "Print",ExpressionUUID->"da229a6d-e7cc-47aa-9d23-a94f43492e5f"],
Cell[43925, 1064, 855, 14, 17, "Print",ExpressionUUID->"88da2dc7-4481-485c-a3e8-de6680e08ca5"],
Cell[44783, 1080, 1124, 21, 17, "Print",ExpressionUUID->"1716378a-03ae-4679-b9b2-fc2be40af523"],
Cell[45910, 1103, 902, 14, 26, "Print",ExpressionUUID->"091d93f3-ee59-4329-b2b0-a25c37fe59ad"],
Cell[46815, 1119, 1223, 23, 17, "Print",ExpressionUUID->"6ad663ae-6ddb-49ab-aa1e-e18e3b38764c"],
Cell[48041, 1144, 1217, 22, 17, "Print",ExpressionUUID->"95333e81-8f83-4a28-afb7-628bd5950942"],
Cell[49261, 1168, 1262, 22, 17, "Print",ExpressionUUID->"d981c1c4-45bb-40bf-bb1e-97ada5ee9c5b"],
Cell[50526, 1192, 1175, 22, 17, "Print",ExpressionUUID->"5927fc26-a2ef-4c55-95e9-baff2ad33611"],
Cell[51704, 1216, 855, 14, 17, "Print",ExpressionUUID->"a69f06eb-9b0e-4fd1-97ac-bf98547f753c"],
Cell[52562, 1232, 1127, 22, 17, "Print",ExpressionUUID->"dd24fc44-7b32-4a91-ac47-c00bfa6f2a54"],
Cell[53692, 1256, 893, 14, 26, "Print",ExpressionUUID->"a327dcdb-d098-435a-a019-99116897e702"],
Cell[54588, 1272, 855, 14, 17, "Print",ExpressionUUID->"61087e72-229e-4192-b850-1660613c19e6"],
Cell[55446, 1288, 1145, 22, 17, "Print",ExpressionUUID->"5e88d216-506d-47fb-816d-6dc3053c8126"],
Cell[56594, 1312, 882, 14, 17, "Print",ExpressionUUID->"4117298e-fcd0-449a-8244-479149796985"],
Cell[57479, 1328, 855, 14, 17, "Print",ExpressionUUID->"0b3c9bbe-11f6-4193-8590-5ca816f9cc59"],
Cell[58337, 1344, 1126, 21, 17, "Print",ExpressionUUID->"1d594485-d73b-4ecd-8d25-e852729995a3"],
Cell[59466, 1367, 864, 14, 17, "Print",ExpressionUUID->"bc384275-02d2-4b86-8f27-1f7799fc1925"],
Cell[60333, 1383, 1185, 23, 17, "Print",ExpressionUUID->"b199f792-cfc2-4a0b-ae1d-08c787ec439e"],
Cell[61521, 1408, 1264, 22, 17, "Print",ExpressionUUID->"9d77a128-ce7d-4f22-817b-35967de84cad"],
Cell[62788, 1432, 857, 14, 17, "Print",ExpressionUUID->"5ead285d-64bc-49bb-9f3e-196d490052d0"],
Cell[63648, 1448, 1012, 16, 38, "Print",ExpressionUUID->"1bb34ded-f63e-4fe2-8ce6-0a7c675924cd"],
Cell[64663, 1466, 855, 14, 17, "Print",ExpressionUUID->"08c846c2-f9ca-4b7a-b1d7-f1ba3bdc451b"],
Cell[65521, 1482, 1213, 22, 17, "Print",ExpressionUUID->"eab5d7fb-a935-4f33-b1b7-248295c35234"],
Cell[66737, 1506, 1189, 22, 17, "Print",ExpressionUUID->"5a4c45c5-7192-44c9-b5f8-08d88aad2cf3"],
Cell[67929, 1530, 1197, 22, 17, "Print",ExpressionUUID->"f0d22027-1c2e-4155-be8a-d12e0f899873"],
Cell[69129, 1554, 1347, 27, 17, "Print",ExpressionUUID->"f7421080-8947-4f0c-81b2-4c2b13efb36d"],
Cell[70479, 1583, 1357, 27, 17, "Print",ExpressionUUID->"0e99bd0b-ff49-42fa-b2ad-6346d223c9a3"],
Cell[71839, 1612, 1275, 25, 17, "Print",ExpressionUUID->"cb418d86-f9da-429b-bf20-1681ebc4369d"],
Cell[73117, 1639, 1395, 28, 17, "Print",ExpressionUUID->"d58b475e-268e-4a15-968c-390d76151c6d"],
Cell[74515, 1669, 1413, 29, 17, "Print",ExpressionUUID->"a2d98999-704f-4111-83a8-78bf24ab7b6b"],
Cell[75931, 1700, 1439, 29, 17, "Print",ExpressionUUID->"6fd1e1b2-5647-4685-b6f9-b842ed6b1110"],
Cell[77373, 1731, 1356, 27, 17, "Print",ExpressionUUID->"27d0cb9e-837f-4af6-89b7-2b20156c31a4"],
Cell[78732, 1760, 864, 14, 17, "Print",ExpressionUUID->"29cabe9b-be89-4d6e-8548-acd0303e462b"],
Cell[79599, 1776, 1243, 23, 17, "Print",ExpressionUUID->"4b28b053-d7ec-4ad6-b59b-6455ec26ea10"],
Cell[80845, 1801, 868, 14, 17, "Print",ExpressionUUID->"e74dd470-dbbd-48c5-973c-c7fd50b43bd1"],
Cell[81716, 1817, 1373, 28, 17, "Print",ExpressionUUID->"588cdbd3-bcec-42f6-869c-a3e585c7cda7"],
Cell[83092, 1847, 1426, 28, 17, "Print",ExpressionUUID->"e9628371-b73f-46da-aedd-457e88b80036"],
Cell[84521, 1877, 1365, 27, 17, "Print",ExpressionUUID->"131289d9-d124-4f14-a03a-b71254cdf732"],
Cell[85889, 1906, 1253, 23, 17, "Print",ExpressionUUID->"3732bfba-e5ee-4347-9c97-0bb1c2bd91ce"],
Cell[87145, 1931, 1149, 25, 17, "Print",ExpressionUUID->"4169e3fc-456e-4060-9c2e-ec373c04a776"],
Cell[88297, 1958, 1139, 25, 17, "Print",ExpressionUUID->"b1992e0f-7f78-4c48-9b5a-586f4e62d948"],
Cell[89439, 1985, 1153, 25, 17, "Print",ExpressionUUID->"eae62f03-b410-4e76-8ade-b16d4465283d"],
Cell[90595, 2012, 1473, 30, 17, "Print",ExpressionUUID->"4dbf50c9-3eee-46de-8d50-6420482441aa"],
Cell[92071, 2044, 1372, 28, 17, "Print",ExpressionUUID->"4219b75e-3ff8-4f9d-950e-8614b8b82227"],
Cell[93446, 2074, 1482, 31, 27, "Print",ExpressionUUID->"d057d43c-6b9c-4c5f-8873-10932d30f460"],
Cell[94931, 2107, 1484, 31, 27, "Print",ExpressionUUID->"9a21356e-ebae-45a4-ae86-4d69d0e20f88"],
Cell[96418, 2140, 1257, 23, 17, "Print",ExpressionUUID->"04e9b995-2065-4114-ae27-9e000d032dfa"],
Cell[97678, 2165, 1237, 23, 17, "Print",ExpressionUUID->"e8893068-38ee-40fa-ab16-b73720091375"],
Cell[98918, 2190, 1417, 27, 17, "Print",ExpressionUUID->"c0a23b8f-6cb1-4998-a9c0-5649b6528326"],
Cell[100338, 2219, 1322, 25, 17, "Print",ExpressionUUID->"f47ce107-5146-4794-afc1-b441a4ede160"],
Cell[101663, 2246, 1278, 23, 17, "Print",ExpressionUUID->"dc440a9a-877f-4ce4-99da-46ea12c8b645"],
Cell[102944, 2271, 1215, 22, 17, "Print",ExpressionUUID->"2f07644f-f05c-4e33-a727-55f36059b52f"],
Cell[104162, 2295, 1247, 23, 17, "Print",ExpressionUUID->"e53bd7b0-1d4f-4611-a0fe-c2dbf1f206a3"],
Cell[105412, 2320, 1213, 22, 17, "Print",ExpressionUUID->"749eb323-d731-48a8-b0c8-a5e1333fbc18"],
Cell[106628, 2344, 1231, 23, 17, "Print",ExpressionUUID->"2d4d71c5-91a4-44dd-97ea-3932d11cf6f3"],
Cell[107862, 2369, 1227, 23, 17, "Print",ExpressionUUID->"58bd8534-9832-441e-836a-b88803a48eac"],
Cell[109092, 2394, 1245, 23, 17, "Print",ExpressionUUID->"1e03a30e-b268-4ad8-a7f9-cb31508f1fb6"],
Cell[110340, 2419, 1213, 22, 17, "Print",ExpressionUUID->"1f4ec51d-37e9-4f08-bf8e-eba344295f19"]
}, Open  ]]
}, Open  ]],
Cell[111580, 2445, 10879, 326, 45, "Input",ExpressionUUID->"ec47cdae-010b-472f-a15f-037f89c9ddfc"],
Cell[122462, 2773, 138815, 4157, 685, "Input",ExpressionUUID->"4d6a0ee4-177b-4dd7-ac94-6bbe92ee9a3f"],
Cell[261280, 6932, 62190, 1856, 1132, "Input",ExpressionUUID->"eefc6e15-fab3-4187-9957-90881707b912"]
}
]
*)


